'Beating the news' with EMBERS: Forecasting Civil Unrest using Open Source Indicators

We describe the design, implementation, and evaluation of EMBERS, an automated, 24x7 continuous system for forecasting civil unrest across 10 countries of Latin America using open source indicators such as tweets, news sources, blogs, economic indicators, and other data sources. Unlike retrospective studies, EMBERS has been making forecasts into the future since Nov 2012 which have been (and continue to be) evaluated by an independent T&E team (MITRE). Of note, EMBERS has successfully forecast the uptick and downtick of incidents during the June 2013 protests in Brazil. We outline the system architecture of EMBERS, individual models that leverage specific data sources, and a fusion and suppression engine that supports trading off specific evaluation criteria. EMBERS also provides an audit trail interface that enables the investigation of why specific predictions were made along with the data utilized for forecasting. Through numerous evaluations, we demonstrate the superiority of EMBERS over baserate methods and its capability to forecast significant societal happenings.

==> data/graphs.ipynb <==
{
 "metadata": {
  "name": ""
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import matplotlib\n",
      "matplotlib.rcParams['font.size'] = 16\n",
      "import matplotlib.pyplot as plt\n",
      "import pandas as pd\n",
      "import numpy as np\n",
      "from scipy import interpolate"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 15
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def smooth_spline(x, y):\n",
      "    xnew = np.linspace(x.min(), x.max(), 300)\n",
      "    tck = interpolate.splrep(x, y, s=0)\n",
      "    ynew = interpolate.splev(xnew, tck, der=0)\n",
      "    return xnew, ynew"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 76
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "recallvquality = pd.read_csv(\"recallvsqs.csv\")\n",
      "recallvquality = recallvquality.groupby([\"Quality\"], as_index=False).mean()\n",
      "print recallvquality \n",
      "quality, recall = np.array(recallvquality.Quality), np.array(recallvquality.Recall)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "   Quality    Recall\n",
        "0     2.99  0.775000\n",
        "1     3.00  0.758000\n",
        "2     3.01  0.743333\n",
        "3     3.02  0.720000\n",
        "4     3.03  0.665000\n",
        "5     3.04  0.640000\n",
        "6     3.06  0.541538\n",
        "7     3.07  0.585000\n",
        "\n",
        "[8 rows x 2 columns]\n"
       ]
      }
     ],
     "prompt_number": 88
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "#recallvquality = pd.read_csv(\"recallvsqs.csv\").set_index(\"Quality\").sort()\n",
      "quality, recall = smooth_spline(quality, recall)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 89
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "#x = np.linspace(0, 2*pi)\n",
      "#quality, recall = smooth_spline(x, np.sin(x)) # recallvquality.Quality, recallvquality.Recall)\n",
      "f = plt.figure(figsize=(8,8))\n",
      "plt.plot(quality, recall)\n",
      "plt.ylabel(\"Recall\")\n",
      "plt.xlabel(\"Quality\")\n",
      "plt.savefig(\"recallVsQS.eps\")"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAh4AAAH9CAYAAABV+3X7AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\niIhIZtTxEBERkcyo4yEiIiKZ+X/j10u0H/2b3gAAAABJRU5ErkJggg==\n",
       "text": [
        "<matplotlib.figure.Figure at 0x110307550>"
       ]
      }
     ],
     "prompt_number": 97
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "pd.read_csv(\"lsnew.csv\")"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "html": [
        "<div style=\"max-height:1000px;max-width:1500px;overflow:auto;\">\n",
        "<table border=\"1\" class=\"dataframe\">\n",
        "  <thead>\n",
        "    <tr style=\"text-align: right;\">\n",
        "      <th></th>\n",
        "      <th>leadtime</th>\n",
        "      <th>quality</th>\n",
        "    </tr>\n",
        "  </thead>\n",
        "  <tbody>\n",
        "    <tr>\n",
        "      <th>0 </th>\n",
        "      <td>  1</td>\n",
        "      <td> 2.964149</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>1 </th>\n",
        "      <td>  2</td>\n",
        "      <td> 2.997021</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>2 </th>\n",
        "      <td>  3</td>\n",
        "      <td> 2.927619</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>3 </th>\n",
        "      <td>  4</td>\n",
        "      <td> 2.860741</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>4 </th>\n",
        "      <td>  5</td>\n",
        "      <td> 2.511875</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>5 </th>\n",
        "      <td>  6</td>\n",
        "      <td> 2.425000</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>6 </th>\n",
        "      <td>  7</td>\n",
        "      <td> 2.926250</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>7 </th>\n",
        "      <td>  8</td>\n",
        "      <td> 2.941250</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>8 </th>\n",
        "      <td>  9</td>\n",
        "      <td> 2.646000</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>9 </th>\n",
        "      <td> 10</td>\n",
        "      <td> 2.858333</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>10</th>\n",
        "      <td> 11</td>\n",
        "      <td> 3.382500</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>11</th>\n",
        "      <td> 12</td>\n",
        "      <td> 3.066250</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>12</th>\n",
        "      <td> 13</td>\n",
        "      <td> 3.261750</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>13</th>\n",
        "      <td> 14</td>\n",
        "      <td> 3.411905</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>14</th>\n",
        "      <td> 15</td>\n",
        "      <td> 3.421528</td>\n",
        "    </tr>\n",
        "  </tbody>\n",
        "</table>\n",
        "<p>15 rows \u00d7 2 columns</p>\n",
        "</div>"
       ],
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 92,
       "text": [
        "    leadtime   quality\n",
        "0          1  2.964149\n",
        "1          2  2.997021\n",
        "2          3  2.927619\n",
        "3          4  2.860741\n",
        "4          5  2.511875\n",
        "5          6  2.425000\n",
        "6          7  2.926250\n",
        "7          8  2.941250\n",
        "8          9  2.646000\n",
        "9         10  2.858333\n",
        "10        11  3.382500\n",
        "11        12  3.066250\n",
        "12        13  3.261750\n",
        "13        14  3.411905\n",
        "14        15  3.421528\n",
        "\n",
        "[15 rows x 2 columns]"
       ]
      }
     ],
     "prompt_number": 92
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "lsnew = pd.read_csv(\"lsnew.csv\")\n",
      "f = plt.figure(figsize=(8,8))\n",
      "plt.plot(*smooth_spline(lsnew.leadtime, lsnew.quality))\n",
      "plt.ylabel(\"Quality\")\n",
      "plt.xlabel(\"Lead Time (days)\")\n",
      "plt.savefig(\"leadvsqs.eps\")"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAgoAAAH+CAYAAAD9KibHAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nBf4cCmgAAAAASUVORK5CYII=\n",
       "text": [
        "<matplotlib.figure.Figure at 0x10fdb4150>"
       ]
      }
     ],
     "prompt_number": 96
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "data = np.array([[5, 5],\n",
      "                 [39, 26],\n",
      "                 [84, 59],\n",
      "                 [177, 137],\n",
      "                 [234, 197],\n",
      "                 [63, 64]])"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 98
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "figure(figsize=(8, 8))\n",
      "plt.bar(np.arange(6)-.25, data[:, 0], .25)\n",
      "plt.bar(np.arange(6), data[:, 1], .25, color=\"#7A68A6\")\n",
      "plt.xlim((-.25, 5.25))\n",
      "plt.xticks(np.arange(6), [(\"0\", 0)])"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 123,
       "text": [
        "([<matplotlib.axis.XTick at 0x110b08290>],\n",
        " <a list of 1 Text xticklabel objects>)"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stderr",
       "text": [
        "WARNING: Exception in image/png formatter: cannot perform reduce with flexible type\n"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "text": [
        "<matplotlib.figure.Figure at 0x1110ec850>"
       ]
      }
     ],
     "prompt_number": 123
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    }
   ],
   "metadata": {}
  }
 ]
}
